All AI Models are Wrong, but Some are Optimal

AI models that predict the future behavior of a system (a.k.a. predictive AI models) are central to intelligent decision-making. However, decision-making using predictive AI models often results in suboptimal performance. This is primarily because AI models are typically constructed to best fit the data, and hence to predict the most likely future rather than to enable high-performance decision-making. The hope that such prediction enables high-performance decisions is neither guaranteed in theory nor established in practice. In fact, there is increasing empirical evidence that predictive models must be tailored to decision-making objectives for performance. In this paper, we establish formal (necessary and sufficient) conditions that a predictive model (AI-based or not) must satisfy for a decision-making policy established using that model to be optimal. We then discuss their implications for building predictive AI models for sequential decision-making.

==> Figures/E_vs_MLE/data.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from scipy.stats import norm

# Define the x-axis range
x = np.linspace(0, 10, 400)

# Generate a right-skewed bimodal density function (Gaussian mixture)
density = 0.35 * norm.pdf(x, loc=2, scale=1) + 0.65 * norm.pdf(x, loc=7, scale=1.5)

# Calculate mean and MLE points
mean_point = np.sum(x * density) / np.sum(density)  # Approximate mean of the density
mle_point = x[np.argmax(density)]  # MLE is where the density is highest
mle_value = np.max(density)  # Value of the density at MLE
mean_value = np.interp(mean_point, x, density)  # Value of the density at the mean point

# Save the data to a CSV file
data = pd.DataFrame({
    'x': x,
    'density': density
})
data.to_csv('right_skewed_bimodal_density.csv', index=False)

# Save the mean and MLE points
points = pd.DataFrame({
    'x': [mean_point, mle_point],
    'density': [mean_value, mle_value],  # Get the density values
    'label': ['Mean', 'MLE']
})
points.to_csv('mean_mle_points.csv', index=False)

# Plot for visualization
plt.figure(figsize=(10, 6))
plt.plot(x, density, label='Bimodal Density Function', color='blue', lw=2)

# Add vertical and horizontal lines for Mean, intersecting the axes
plt.plot([mean_point, mean_point], [0, mean_value], 'g--', lw=2)
plt.plot([0, mean_point], [mean_value, mean_value], 'g:', lw=2)
plt.plot(mean_point, mean_value, 'go')  # Highlight the intersection point

# Add vertical and horizontal lines for MLE, intersecting the axes
plt.plot([mle_point, mle_point], [0, mle_value], 'r--', lw=2)
plt.plot([0, mle_point], [mle_value, mle_value], 'r:', lw=2)
plt.plot(mle_point, mle_value, 'ro')  # Highlight the intersection point

# Add text labels for the Mean and MLE points on the y-axis
plt.text(-0.5, mean_value, f'Mean ({mean_value:.2f})', color='green', fontsize=10, va='center', ha='right', backgroundcolor='white')
plt.text(-0.5, mle_value, f'MLE ({mle_value:.2f})', color='red', fontsize=10, va='center', ha='right', backgroundcolor='white')

# Add labels and legend
plt.title('Difference Between Mean and MLE for Right-Skewed Bimodal Density')
plt.xlabel('Parameter Value')
plt.ylabel('Density')

# Remove y-axis ticks but show specific labels for Mean and MLE
plt.yticks([])

# Display the legend
plt.legend(loc='upper left')
plt.grid(False)
plt.tight_layout()
plt.show()


==> Figures/Estimation/plot_estimation.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import norm
import pandas as pd


# Define the prior, likelihood, and posterior parameters
# Assume prior mean and variance with a flatter prior
prior_mean = 0
prior_variance = 1  # Increased variance for a flatter prior
prior_std = np.sqrt(prior_variance)

# Assume the observed data (e.g., sample mean) and likelihood variance
observed_mean = 1
likelihood_variance = 0.5
likelihood_std = np.sqrt(likelihood_variance)

# Compute the posterior parameters using Bayes' theorem for Gaussian distributions
posterior_variance = 1 / (1/prior_variance + 1/likelihood_variance)
posterior_mean = posterior_variance * (prior_mean/prior_variance + observed_mean/likelihood_variance)
posterior_std = np.sqrt(posterior_variance)

# Define the x-axis range
x = np.linspace(-3, 5, 400)

# Calculate the prior, likelihood, and posterior distributions
prior = norm.pdf(x, prior_mean, prior_std)
likelihood = norm.pdf(x, observed_mean, likelihood_std)
posterior = norm.pdf(x, posterior_mean, posterior_std)


# Save the data to a CSV file
data = pd.DataFrame({
    'x': x,
    'prior': prior,
    'likelihood': likelihood,
    'posterior': posterior
})
data.to_csv('bayesian_update_data.csv', index=False)

# Plot the distributions
plt.figure(figsize=(10, 6))
plt.plot(x, prior, label='Prior', color='blue', lw=2)
plt.plot(x, likelihood, label='Likelihood', color='green', lw=2)
plt.plot(x, posterior, label='Posterior', color='red', lw=2)

plt.axvline(observed_mean, color='green', linestyle='--', lw=2, label='Expectation')


# Add labels and legend
plt.title('Bayesian Update with Flatter Prior, Likelihood, and Posterior')
plt.xlabel('Parameter Value')
plt.ylabel('Density')
plt.legend(loc='upper left')
plt.grid(False)
plt.show()


# # Calculate the full Bayesian estimate (posterior predictive)
# # Here we assume the posterior predictive follows a normal distribution
# # with mean = posterior_mean and variance = posterior_variance + likelihood_variance
# posterior_predictive_mean = posterior_mean
# posterior_predictive_variance = posterior_variance + likelihood_variance
# posterior_predictive_std = np.sqrt(posterior_predictive_variance)

# # Calculate the posterior predictive distribution
# posterior_predictive = norm.pdf(x, posterior_predictive_mean, posterior_predictive_std)

# # Plot the posterior predictive distribution
# plt.figure(figsize=(10, 6))
# plt.plot(x, posterior_predictive, label='Posterior Predictive', color='purple', lw=2)
# plt.axvline(posterior_predictive_mean, color='purple', linestyle='--', lw=2, label='Posterior Predictive Mean')
# plt.title('Full Bayesian Estimate (Posterior Predictive Distribution)')
# plt.xlabel('Parameter Value')
# plt.ylabel('Density')
# plt.legend(loc='upper left')
# plt.grid(True)
# plt.show()

